Toward matrix multiplication for deep learning inference on the Xilinx Versal

The remarkable positive impact of Deep Neural Networks on many Artificial Intelligence (AI) tasks has led to the development of various high performance algorithms as well as specialized processors and accelerators. In this paper we address this scenario by demonstrating that the principles underlying the modern realization of the general matrix multiplication (GEMM) in conventional processor architectures, are also valid to achieve high performance for the type of operations that arise in deep learning (DL) on an exotic accelerator such as the AI Engine (AIE) tile embedded in Xilinx Versal platforms. In particular, our experimental results with a prototype implementation of the GEMM kernel, on a Xilinx Versal VCK190, delivers performance close to 86.7% of the theoretical peak that can be expected on an AIE tile, for 16-bit integer operands.

==> Codes/AIE_microKernel_prefetch_Clike.cpp <==
#define Bref(i,j) Br[i*nr+j]
void micro_kernel( input_window_uint8  *DDR_in,
                   input_stream<uint8> *PL_in,
                   uint8 *Br,
                   output_window_uint8 *DDR_out) {
  // Accumulators for intermediate results
  aie::accum<acc32, 16> Cacc0, Cacc1, Cacc2, Cacc3; 
  // Vectors for ar (single column of Ar) and Cr
  aie::vector<uint8, 16> ar0, ar1;
  aie::vector<uint8, 16> C0, C1, C2, C3;

  ar0   = readincr_v<16>(PL_in);
  for (int pr=0; pr<kc-1; pr++) { // Loop L6
    // Read ar from PL, br from local memory, update 
    // accum. for Cr
    ar1   = readincr_v<16>(PL_in);
    Cacc0 = aie::mac(Cacc0, ar0, Bref(pr,0));
    Cacc1 = aie::mac(Cacc1, ar0, Bref(pr,1));
    Cacc2 = aie::mac(Cacc2, ar0, Bref(pr,2));
    Cacc3 = aie::mac(Cacc3, ar0, Bref(pr,3));

    ar0 = ar1; // Can this be done like this or do we need to call an intrinsic?
  }
  Cacc0 = aie::mac(Cacc0, ar0, Bref(kc-1,0));
  Cacc1 = aie::mac(Cacc1, ar0, Bref(kc-1,1));
  Cacc2 = aie::mac(Cacc2, ar0, Bref(kc-1,2));
  Cacc3 = aie::mac(Cacc3, ar0, Bref(kc-1,3));

  // Read Cr from global memory
  C0 = window_readincr_v<16>(DDR_in);
  C1 = window_readincr_v<16>(DDR_in);
  C2 = window_readincr_v<16>(DDR_in);
  C3 = window_readincr_v<16>(DDR_in);
  // Convert result in accum., and add it to Cr
  C0 = aie::add(C0, Cacc0.to_vector);
  C1 = aie::add(C1, Cacc1.to_vector);
  C2 = aie::add(C2, Cacc2.to_vector);
  C3 = aie::add(C3, Cacc3.to_vector);
  // Write Cr back to global memory
  window_writeincr(DDR_out, C0);
  window_writeincr(DDR_out, C1);
  window_writeincr(DDR_out, C2);
  window_writeincr(DDR_out, C3);
}

